A method to segment maps from different modalities using free space layout -- MAORIS : MAp Of RIpples Segmentation

How to divide floor plans or navigation maps into semantic representations, such as rooms and corridors, is an important research question in fields such as human-robot interaction, place categorization, or semantic mapping. While most works focus on segmenting robot built maps, those are not the only types of map a robot, or its user, can use. We present a method for segmenting maps from different modalities, focusing on robot built maps and hand-drawn sketch maps, and show better results than state of the art for both types. Our method segments the map by doing a convolution between the distance image of the map and a circular kernel, and grouping pixels of the same value. Segmentation is done by detecting ripple-like patterns where pixel values varies quickly, and merging neighboring regions with similar values. We identify a flaw in the segmentation evaluation metric used in recent works and propose a metric based on Matthews correlation coefficient (MCC). We compare our results to ground-truth segmentations of maps from a publicly available dataset, on which we obtain a better MCC than the state of the art with 0.98 compared to 0.65 for a recent Voronoi-based segmentation method and 0.70 for the DuDe segmentation method. We also provide a dataset of sketches of an indoor environment, with two possible sets of ground truth segmentations, on which our method obtains an MCC of 0.56 against 0.28 for the Voronoi-based segmentation method and 0.30 for DuDe.

==> Data/Param/correctcount.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
import sys
import math

class CorrectReader:
    def __init__(self, iteration):
        self.count = list()
        self.res = list()
        self.start = 0
        self.step = 0
        self.at_count = 0 
        self.counter = 0
        self.iteration = iteration
    
    def init(self, line):
        self.start = float(line.split()[4])
        self.step = float(line.split()[5])
        self.at_count = self.start
        
    def correct_count(self, line):
        print("ccount")
        self.count.append(self.at_count)
        self.res.append(float(line.split()[1]))
        print ( str(self.counter)  + " >= " + str( self.iteration)  )
        if (self.counter) + 1 == self.iteration:
            self.at_count = self.at_count + self.step
            self.counter = 0
        else:
            self.counter = self.counter + 1
        
        
    def read(self, file_name):
        f = open(file_name, 'r')
        step = 0
        was_init = False
        for line in f:
            #print(len(line))
            if(len(line) > 1):
                #print(line)
                first_letter = line.split(None, 1)[0]
                #print(first_letter)
                if first_letter == "#":
                    if was_init == False:
                        self.init(line)
                    step = step + 1
                    was_init = True
                elif step == 3:
                    self.correct_count(line)
    
    def write(self, file_name):
        f = open(file_name, 'w')
        leng = len(self.count)
        print (leng)
        for i in range(leng):
            f.write(str(self.count[i]) + " " + str(self.res[i])+ "\n")
        f.close()



def main():
    cor_read = CorrectReader(26)
    cor_read.read("maoris_param_threshold_sketch.dat")
    cor_read.write("maoris_param_threshold_sketch_test.dat")


if __name__ == "__main__":
    main()
                

